Systoles of hyperbolic surfaces with big cyclic symmetry

We obtain the exact values of the systoles of these hyperbolic surfaces of genus $g$ with cyclic symmetries of the maximum order and the next maximum order. Precisely: for genus $g$ hyperbolic surface with order $4g+2$ cyclic symmetry, the systole is $2\mathrm{arccosh} (1+\cos \frac{\pi}{2g+1}+\cos \frac{2\pi}{2g+1})$ when $g\ge 7$, and for genus $g$ hyperbolic surface with order $4g$ cyclic symmetry, the systole is $2\mathrm{arccosh} (1+2\cos \frac{\pi}{2g})$ when $g\ge4$.

==> dist_between_two_edges.m <==
%P_1 model
a = [eps:eps:pi/8];
b = a;
%P_2 model
%a = [eps:eps:pi/10];
%b = 2*a;
%P_2^* model
%a = [eps:eps:pi/5];
%b = 0.5*a;

chdst = (2*(cos(a)./sin(b)).^2-1).*(sin(2*b)).^2-(cos(2*b)).^2;

chh = 1 + cos(2*a) + cos(2*b);
%shh = sqrt(chh.^2-1);
f = chdst - chh;
plot(a,f);

